Universal $L_2$-approximation using median lattice algorithms

We study the problem of multivariate $L_2$-approximation of functions in a weighted Korobov space using a median lattice-based algorithm recently proposed by the authors. In the original work, the algorithm requires knowledge of the smoothness and weights of the Korobov space to construct the hyperbolic cross index set, where each coefficient is estimated via the median of approximations obtained from randomly shifted, randomly chosen rank-1 lattice rules. In this paper, we introduce a \emph{universal median lattice-based algorithm}, which eliminates the need for any prior information on smoothness and weights. Although the tractability property of the algorithm slightly deteriorates, we prove that, for individual functions in the Korobov space with arbitrary smoothness and (downward-closed) weights, it achieves an $L_2$-approximation error arbitrarily close to the optimal rate with respect to the number of function evaluations. Numerical experiments are conducted to support our theoretical claim.

==> anc/func.m <==
function func_out = func(x, dim, test_function, tol, type_info)
%
%   Input Arguments:
%       x             - Points or index sets.
%       d             - Dimension
%       test_function - Integer specifying which test function to use. (1 or 2)
%       tol           - Tolerance
%       type_info     - Integer specifying the type of information to return.
%                       1: Function evaluation
%                       2: The squared L2-norm
%                       3: Fourier coefficients
%

switch test_function
    case 1
        c = 121 * sqrt(33) / 100;
        a  = 5 / 11;

        switch type_info
            case 1
                kink_base = @(t) c * max(a^2 - (t - 0.5).^2, 0);
                func_out = prod(kink_base(x), 2);

            case 2
                norm_1d = c^2 * 16/15 * a^5;
                func_out = norm_1d^dim;

            case 3
                fourier_coeffs = zeros(size(x));
                is_near_zero = abs(x) < tol;
                fourier_coeffs(is_near_zero) = 4/3 * c * a^3;
                is_not_zero = ~is_near_zero;
                x_nz = x(is_not_zero);
                term1 = 4 * sin(2*pi * a * x_nz) ./ (2*pi * x_nz).^3;
                term2 = a * cos(2*pi * a * x_nz) ./ (pi * x_nz).^2;
                fourier_coeffs(is_not_zero) = c * (-1).^x_nz .* (term1 - term2);
                func_out = prod(fourier_coeffs, 2);

            otherwise
                error('func:InvalidTypeInfo', 'type_info for test_function 1 must be 1, 2, or 3.');
        end

    case 2
        switch type_info
            case 1
                base_func = @(t) (t - 1/2).^2 .* sin(2*pi*t - pi);
                func_out = prod(base_func(x), 2);

            case 2
                func_out = (1/160 - (2*pi^2 - 3) / (64 * pi^4))^dim;

            case 3
                fourier_coeffs = zeros(size(x));
                is_near_one = abs(abs(x) - 1) < tol;
                x_no = x(is_near_one);
                fourier_coeffs(is_near_one) = x_no .* (3 - 2*pi^2) / (48i * pi^2);
                is_far_from_one = abs(x) >= 1 + tol;
                x_ffo = x(is_far_from_one);
                term1 = 1 ./ (2*pi * (x_ffo - 1)).^2;
                term2 = 1 ./ (2*pi * (x_ffo + 1)).^2;
                fourier_coeffs(is_far_from_one) = 1i * (term1 - term2);
                func_out = prod(fourier_coeffs, 2);

            otherwise
                error('func:InvalidTypeInfo', 'type_info for test_function 2 must be 1, 2, or 3.');
        end

    otherwise
        error('func:InvalidTestFunction', 'test_function must be 1 or 2.');
end

end

==> anc/hyperbolic_cross.m <==
function I = hyperbolic_cross(N, dims, weights, alpha)

%
%   Input Arguments:
%       N       - Truncation parameter
%       dims    - Dimension
%       weights - Product weights
%       alpha   - Smoothness
%

if isscalar(weights)
    weights = repmat(weights, 1, dims);
elseif ~isvector(weights) || length(weights) < dims
    error('The `weights` argument must be a scalar or a vector of length >= dims.');
end

max_h1 = (N * weights(1)^2)^(1 / (2 * alpha));
indices = (0:floor(max_h1))'; 

prod_weights = max(1, indices.^(2 * alpha) / weights(1)^2);

for d = 2:dims
    if isempty(indices)
        break;
    end
    max_h_d = floor((N * weights(d)^2 ./ prod_weights).^(1 / (2 * alpha)));
    counts = max_h_d + 1;
    valid_mask = counts > 0;
    if ~any(valid_mask)
        indices = [];
        break;
    end
    indices = indices(valid_mask, :);
    prod_weights = prod_weights(valid_mask);
    counts = counts(valid_mask);

    expanded_indices = repelem(indices, counts, 1);
    
    new_dim_list = arrayfun(@(c) (0:c-1)', counts, 'UniformOutput', false);
    new_dim_col = vertcat(new_dim_list{:});
    
    indices = [expanded_indices, new_dim_col];
    
    expanded_prod_weights = repelem(prod_weights, counts, 1);
    new_dim_weights = max(1, new_dim_col.^(2 * alpha) / weights(d)^2);
    prod_weights = expanded_prod_weights .* new_dim_weights;
end

if ~isempty(indices)
    I = symmetric_set(indices);
else
    I = zeros(0, dims); 
end

end

%% subfunction "symmetric_set"
function b = symmetric_set(a)
    if isempty(a)
        b = a;
        return;
    end
    [num_indices, dims] = size(a);
    num_sign_combos = 2^dims;
    col_vec = (0:num_sign_combos-1)';
    row_vec = 1:dims;
    binary_patterns = bsxfun(@bitget, col_vec, row_vec);
    sign_combinations = (-1).^binary_patterns;
    expanded_a = repelem(a, num_sign_combos, 1);
    expanded_signs = repmat(sign_combinations, num_indices, 1);
    all_combinations = expanded_a .* expanded_signs;
    b = unique(all_combinations, 'rows');
end

==> anc/main.m <==
clear; close all;
rng('default');

params.task = 2;            % 1: performance_comparison, 2: truncation_error_analysis
params.test_function = 2;   % 1: Kink function, 2: More smooth function

params.dims = 2;            % dimension
params.tol = 1e-10;         % tolerance
params.eps = 0.01;          % failure probability

mint = 5;  % (N_min = 2^mint)
mmax = 10; % (N_max = 2^(mint + mmax - 1))

if params.test_function == 1
    params.smoothness = 1.5;
else % test_function == 2
    params.smoothness = 2.5;
end

switch params.task
    case 1
        params.alpha = params.smoothness;
        params.weights = ones(params.dims, 1);
        disp('Running Task 1: Performance Comparison...');
        results_ours = run_performance_simulation_ours(mint, mmax, params);
        results_prev = run_performance_simulation_previous(11, 11, params);
        plot_results(params.task, params, results_ours, results_prev);
    case 2
        disp('Running Task 2: Truncation Error Analysis...');
        results = run_truncation_analysis(mint, mmax, params);
        plot_results(params.task, params, results);
    otherwise
        error('Invalid task selected. Choose 1 or 2.');
end

disp('Experiment finished.');


%% Auxiliary local functions
%% subfunction "run_performance_simulation_ours"
function results = run_performance_simulation_ours(mint, mmax, params)

    results.N_plot = zeros(mmax, 1);
    results.r_plot = zeros(mmax, 1);
    results.error = zeros(mmax, 1);

    for m_idx = 1:mmax
        fprintf('  - Ours: Step %d/%d\n', m_idx, mmax);
        M_budget = 2^(m_idx + mint - 1);
        N = primes(M_budget); N = N(end);
        
        r1 = log(3*N/params.eps) / log(4/3);
        r2 = (log(3*N^2) - log(4*params.eps) + log(1+2*zeta(2))*params.dims) / log(2);
        r = floor(2 * max(r1, r2));
        if mod(r, 2) == 0, r = r + 1; end

        A_indx = hyperbolic_cross(N/2, params.dims, ones(params.dims,1), 1/2);
        f_hat_median = compute_fhat_median(N, r, A_indx, params);

        [~, index_sort] = sort(abs(f_hat_median), 'descend');
        f_hat_median_sort = f_hat_median(index_sort);
        f_hat_median_sort(N+1:end) = [];
        A_indx_sort = A_indx(index_sort(1:N), :);

        f_squared_l2_norm = func([], params.dims, params.test_function, params.tol, 2);
        f_true_hat = func(double(A_indx_sort), params.dims, params.test_function, params.tol, 3);
        results.error(m_idx) = norm(f_hat_median_sort - f_true_hat')^2 + f_squared_l2_norm - norm(f_true_hat)^2;
        
        results.N_plot(m_idx) = N;
        results.r_plot(m_idx) = r;
    end

end

%% subfunction "run_performance_simulation_previous"
function results = run_performance_simulation_previous(mint, mmax, params)

    results.N_plot = zeros(mmax, 1);
    results.r_plot = zeros(mmax, 1);
    results.error = zeros(mmax, 1);
    
    for m_idx = 1:mmax
        fprintf('  - Previous: Step %d/%d\n', m_idx, mmax);

        M_budget = 2^(m_idx - 1 + mint);
        [N, r] = find_optimal_parameters(M_budget, params.eps);
        N_star = calculate_n_star(N, params.weights, params.alpha);

        A_indx = hyperbolic_cross(N_star^(2*params.smoothness), params.dims, ones(params.dims,1).^(1/2), params.smoothness);
        f_hat_median = compute_fhat_median(N, r, A_indx, params);

        f_squared_l2_norm = func([], params.dims, params.test_function, params.tol, 2);
        f_true_hat = func(double(A_indx), params.dims, params.test_function, params.tol, 3);
        results.error(m_idx) = norm(f_hat_median - f_true_hat')^2 + f_squared_l2_norm - norm(f_true_hat)^2;

        results.N_plot(m_idx) = N;
        results.r_plot(m_idx) = r;
    end

end

%% subfunction "find_optimal_parameters"
function [N, r] = find_optimal_parameters(M_budget, eps)
    Nseq = primes(M_budget);
    if isempty(Nseq)
        N = 1; r = M_budget; return;
    end
    
    check_LHS = Nseq .* (2*log(1 + (Nseq-1)./(4*exp(1)) + 2*log(1/eps) + 1));
    valid_indices = find(check_LHS <= M_budget, 1, 'last');
    
    if isempty(valid_indices)
        N = 1;
    else
        N = Nseq(valid_indices);
    end
    
    r = floor(M_budget / N);
    if mod(r, 2) == 0 && r > 1
        r = r - 1;
    end
end

%% subfunction "calculate_n_star"
function N_star = calculate_n_star(N, weights, alpha)

    myfunc1 = @(x) exp(4*exp(1)/x) * prod(1 + 2*weights.^(1/(2*alpha)) .* x*log(N)) - exp(-4*exp(1))*(N-1);
    myfunc2 = @(x) -1/x + sum((2*weights.^(1/(2*alpha)) .* x*log(N)) ./ (1 + 2*weights.^(1/(2*alpha)).*(1+x*log(N))));

    tau1 = fzero(myfunc1, 3);
    tau0prime = fzero(myfunc2, 1);
    tau_star = max(tau1, tau0prime);
    
    PN = prod(1 + 2*weights.^(1/(2*alpha)) .* (1 + tau_star*log(N)));
    N_star = (N-1) / (exp(1/tau_star) * PN);

end

%% subfunction "run_performance_simulation_previous"
function results = run_truncation_analysis(mint, mmax, params)

    results.N_plot = zeros(mmax, 1);
    results.r_plot = zeros(mmax, 1);
    results.adaptive_error = zeros(mmax, 1);
    results.oracle_error = zeros(mmax, 1);

    for m_idx = 1:mmax
        fprintf('  - Truncation Analysis: Step %d/%d\n', m_idx, mmax);
        M_budget = 2^(m_idx + mint - 1);
        N = primes(M_budget); N = N(end);
        
        r1 = log(3*N/params.eps) / log(4/3);
        r2 = (log(3*N^2) - log(4*params.eps) + log(1+2*zeta(2))*params.dims) / log(2);
        r = floor(2 * max(r1, r2));
        if mod(r, 2) == 0, r = r + 1; end
        
        A_indx = hyperbolic_cross(N/2, params.dims, ones(params.dims,1), 1/2);
        f_hat_median = compute_fhat_median(N, r, A_indx, params);

        [~, index_sort] = sort(abs(f_hat_median), 'descend');
        A_indx_sort = A_indx(index_sort(1:N), :);

        f_squared_l2_norm = func([], params.dims, params.test_function, params.tol, 2);
        f_true_hat_adaptive = func(double(A_indx_sort), params.dims, params.test_function, params.tol, 3);
        
        results.adaptive_error(m_idx) = 1 - norm(f_true_hat_adaptive)^2 / f_squared_l2_norm;
        results.oracle_error(m_idx) = calculate_oracle_error(N, f_squared_l2_norm, params);
        
        results.N_plot(m_idx) = N;
        results.r_plot(m_idx) = r;
    end

end

%% subfunction "compute_fhat_median"
function f_hat_median = compute_fhat_median(N, r, A_indx, params)

    num_indices = size(A_indx, 1);
    f_hat = zeros(r, num_indices);
    for l = 1:r
        sft_lattice_points = random_lattice(N, params.dims);
        F_values = func(sft_lattice_points, params.dims, params.test_function, params.tol, 1);
        f_hat(l, :) = fft_over_indices(F_values, sft_lattice_points, A_indx);
    end
    f_hat_median = complex_median(f_hat, 1);

end

%% subfunction "complex_median"
function z_med = complex_median(z, dim)

    med_real = median(real(z), dim);
    med_imag = median(imag(z), dim);
    z_med = complex(med_real, med_imag);

end

%% subfunction "random_lattice"
function points = random_lattice(n, d)

    generating_vector = randi(n-1, d, 1);
    point_indices = (0:n-1)'; 
    unshifted_points = mod(kron(point_indices, generating_vector')/n, 1);
    random_shift = rand(1, d); 
    points = mod(unshifted_points + random_shift, 1);

end

%% subfunction "fft_over_indices"
function f_hat_row = fft_over_indices(F_values, points, indices)

    MAX_MEMORY_BYTES = 5e9;
    BYTES_PER_COMPLEX_DOUBLE = 16;
    N = size(points, 1);
    num_indices = size(indices, 1);
    f_hat_row = zeros(1, num_indices);
    block_size = floor(MAX_MEMORY_BYTES / (BYTES_PER_COMPLEX_DOUBLE * N));
    block_size = max(block_size, 16);
    num_blocks = ceil(num_indices / block_size);
    indices_T = transpose(indices);
    for k = 1:num_blocks
        k_start = (k-1) * block_size + 1;
        k_end = min(k * block_size, num_indices);
        A_block = exp(-2i * pi * points * double(indices_T(:, k_start:k_end)));
        f_hat_row(k_start:k_end) = (F_values' * A_block) / N;
    end

end

%% subfunction "calculate_oracle_error"
function oracle_err = calculate_oracle_error(N, f_squared_l2_norm, params)

    if params.test_function == 1
        S = -(12*N-1):(12*N-1);
        one_dim_true_hat = abs(func(double(S'), 1, params.test_function, params.tol, 3));
        [~, sort_idx] = sort(one_dim_true_hat, 'descend');
        S_two = S(sort_idx(1:N));
        [X, Y] = meshgrid(S_two, S_two);
        oracle_indices = [X(:), Y(:)];
    else % test_function == 2
        S = -(N+1)/2 : (N+1)/2;
        [X, Y] = meshgrid(S, S);
        oracle_indices = [X(:), Y(:)];
    end
    
    oracle_f_true_hat = abs(func(double(oracle_indices), params.dims, params.test_function, params.tol, 3));
    [oracle_f_true_hat_sort, ~] = sort(oracle_f_true_hat, 'descend');
    oracle_f_true_hat_sort(N+1:end) = [];
    oracle_err = 1 - norm(oracle_f_true_hat_sort)^2 / f_squared_l2_norm;

end

%% subfunction "plot_results"
function plot_results(task, params, varargin)

    figure; hold on;

    if task == 1
        results_ours = varargin{1};
        results_prev = varargin{2};
        M_ours = results_ours.N_plot .* results_ours.r_plot;
        M_prev = results_prev.N_plot .* results_prev.r_plot;
        y_ours = sqrt(results_ours.error);
        y_prev = sqrt(results_prev.error);
        
        plot(log10(M_ours), log10(y_ours), '--o', 'LineWidth', 1.5);
        plot(log10(M_prev), log10(y_prev), '--v', 'LineWidth', 1.5);
        
        x_data = M_ours; y_data = y_ours;
        x_label = '$\log_{10} M$ with $M=RN$';
        y_label = '$\log_{10} L_2$-error';
        legend_entries = {'Median lattice (w/ universality)', 'Median lattice (w/o universality)', ...
                          '$M^{-\alpha/2}$', '$M^{-3\alpha/4}$', '$M^{-\alpha}$'};
        
    elseif task == 2
        results = varargin{1};
        M = results.N_plot .* results.r_plot;
        y_adaptive = sqrt(results.adaptive_error);
        y_oracle = sqrt(results.oracle_error);
        
        plot(log10(M), log10(y_adaptive), '--o', 'LineWidth', 1.5);
        plot(log10(M), log10(y_oracle), '--v', 'LineWidth', 1.5);
        
        x_data = M; y_data = y_adaptive;
        x_label = '$\log_{10} M$ with $M=RN$';
        y_label = '$\log_{10}$ normalized truncation error';
        legend_entries = {'Adaptive choice', 'Oracle choice', '$M^{-\alpha/2}$', '$M^{-3\alpha/4}$', '$M^{-\alpha}$'};
    end
    
    rates = [params.smoothness/2, params.smoothness*3/4, params.smoothness];
    line_styles = {':', '-.', '--'};
    for i = 1:length(rates)
        p = rates(i);
        C = y_data(1) * (x_data(1)^p);
        offset = log10(y_data(1)/y_data(end))/4;
        plot(log10(x_data), log10(C * x_data.^(-p)) + offset, line_styles{i}, 'LineWidth', 1);
    end

    set(gca, 'FontName', 'Times', 'FontSize', 14);
    xlabel(x_label, 'Interpreter', 'latex');
    ylabel(y_label, 'Interpreter', 'latex');
    xlim([floor(log10(min(x_data))), ceil(log10(max(x_data)))]);
    
    lgd = legend(legend_entries, 'Interpreter', 'latex', 'Location', 'southwest');
    title(lgd, ['$\alpha$ = ', num2str(params.smoothness)], 'Interpreter', 'latex');
    
    hold off;

end
